Semi-definite programming and quantum information

This paper presents a comprehensive exploration of semi-definite programming (SDP) techniques within the context of quantum information. It examines the mathematical foundations of convex optimization, duality, and SDP formulations, providing a solid theoretical framework for addressing optimization challenges in quantum systems. By leveraging these tools, researchers and practitioners can characterize classical and quantum correlations, optimize quantum states, and design efficient quantum algorithms and protocols. The paper also discusses implementational aspects, such as solvers for SDP and modeling tools, enabling the effective employment of optimization techniques in quantum information processing. The insights and methodologies presented in this paper have proven instrumental in advancing the field of quantum information, facilitating the development of novel communication protocols, self-testing methods, and a deeper understanding of quantum entanglement. Overall, this study offers a resource for researchers interested in the intersection of optimization and quantum information, opening up new avenues for exploration and breakthroughs in this rapidly evolving field.

==> 1stYALMIP.m <==
>> X = rand(3) + 1i * rand(3); X = X + X';
>> eig(X)

ans =

    -0.086472
      0.68428
        3.227

>> S = sdpvar(3,3,'hermitian','complex')

Linear matrix variable 3x3 (hermitian, complex, 9 variables)
Coeffiecient range: 1 to 1

>> optimize(F = [S >= 0; trace(S) == 1], target = -trace(X * S), setting = sdpsettings('solver', 'sdpt3'))

num. of constraints =  9
dim. of sdp    var  =  6,   num. of sdp  blk  =  1
dim. of free   var  =  1
*** convert ublk to linear blk
***************************************************************************
SDPT3: homogeneous self-dual path-following algorithms
***************************************************************************
 version  predcorr  gam  expon
   HKM      1      0.000   1
it pstep dstep pinfeas dinfeas  gap     mean(obj)    cputime    kap   tau    theta
--------------------------------------------------------------------------------------------
 0|0.000|0.000|1.1e+01|1.2e+01|6.1e+02| 4.323372e-02| 0:0:00|6.1e+02|1.0e+00|1.0e+00| chol 1  1
 1|1.000|1.000|9.5e+00|1.0e+01|7.3e+02| 9.283979e-01| 0:0:00|4.2e+02|1.0e+00|8.1e-01| chol 1  1
 2|1.000|1.000|1.5e+00|1.7e+00|7.5e+01| 5.926998e+00| 0:0:00|8.7e+01|1.1e+00|1.5e-01| chol 1  1
 3|0.881|0.881|2.5e-01|2.8e-01|9.0e+00| 3.744834e+00| 0:0:00|8.7e-01|1.4e+00|3.2e-02| chol 1  1
 4|0.885|0.885|4.2e-02|4.7e-02|1.1e+00| 2.992843e+00| 0:0:00|1.3e+00|1.6e+00|6.2e-03| chol 1  1
 5|1.000|1.000|5.0e-03|7.5e-03|1.3e-01| 3.231258e+00| 0:0:00|2.7e-01|1.7e+00|7.7e-04| chol 1  1
 6|0.862|0.862|1.2e-03|4.6e-03|2.6e-02| 3.233302e+00| 0:0:00|8.1e-02|1.8e+00|1.9e-04| chol 1  1
 7|0.994|0.994|1.4e-04|1.6e-03|4.6e-04| 3.230829e+00| 0:0:00|1.4e-02|1.8e+00|2.2e-05| chol 1  1
 8|1.000|1.000|1.6e-05|6.1e-04|2.8e-05| 3.228448e+00| 0:0:00|1.7e-03|1.8e+00|2.5e-06| chol 1  1
 9|1.000|1.000|1.8e-06|2.4e-04|3.7e-06| 3.227543e+00| 0:0:00|1.9e-04|1.8e+00|2.9e-07| chol 1  1
10|1.000|1.000|2.1e-07|9.6e-05|5.0e-07| 3.227187e+00| 0:0:00|2.2e-05|1.8e+00|3.3e-08| chol 1  1
11|1.000|1.000|2.5e-08|1.9e-05|6.1e-08| 3.226998e+00| 0:0:00|2.6e-06|1.8e+00|3.8e-09| chol 1  1
12|1.000|1.000|5.2e-09|3.9e-06|1.6e-07| 3.226960e+00| 0:0:00|3.0e-07|1.8e+00|8.2e-10| chol 1  1
13|1.000|1.000|1.1e-09|7.7e-07|3.7e-08| 3.226953e+00| 0:0:00|6.5e-08|1.8e+00|1.8e-10| chol 1  1
14|1.000|1.000|2.5e-10|7.7e-08|8.1e-09| 3.226951e+00| 0:0:00|1.4e-08|1.8e+00|4.0e-11|
  Stop: max(relative gap,infeasibilities) < 1.00e-07
-------------------------------------------------------------------
 number of iterations   = 14
 primal objective value =  3.22695066e+00
 dual   objective value =  3.22695103e+00
 gap := trace(XZ)       = 8.06e-09
 relative gap           = 1.91e-09
 actual relative gap    = -4.99e-08
 rel. primal infeas     = 2.45e-10
 rel. dual   infeas     = 7.73e-08
 norm(X), norm(y), norm(Z) = 4.4e+00, 8.3e-01, 1.4e+00
 norm(A), norm(b), norm(C) = 2.5e+01, 4.1e+00, 1.4e+00
 Total CPU time (secs)  = 0.40
 CPU time per iteration = 0.03
 termination code       =  0
 DIMACS: 2.5e-10  0.0e+00  7.7e-08  0.0e+00  -5.0e-08  1.1e-09
-------------------------------------------------------------------
ans =

  scalar structure containing the fields:

    yalmipversion = 20210331
    matlabversion = 7.3.0
    yalmiptime = 0.19503
    solvertime = 0.53507
    info = Successfully solved (SDPT3-4)
    problem =     0

>> trace(X * S)
Linear scalar (real, 9 variables)
Current value: 2.61
Coeffiecient range: 0.48662 to 2.6049
>> double(S)
ans =

0.28823 +          0i     0.25388 -    0.18609i     0.29932 -    0.12837i
0.25388 +    0.18609i     0.34376 +          0i     0.34652 +   0.080174i
0.29932 +    0.12837i     0.34652 -   0.080174i     0.36801 +          0i

==> short_codes.m <==
>> % large and small coefficients example
>> x = 1e9 * sdpvar(1) + 1e-9 * sdpvar(1)
Linear scalar (real, 2 variables)
Coefficients range: 1e-09 to 1000000000
>> clean(x,1e-9)
Linear scalar (real, 1 variable)
Coefficients range: 1000000000 to 1000000000

>> % constraints of a sample SDP
>> F
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
|   ID|                        Constraint|   Coefficient range|
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
|   #1|   Matrix inequality (complex) 3x3|              1 to 1|
|   #2|           Equality constraint 1x1|              1 to 1|
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

+ Solver chosen : SDPT3-4
+ Converting to real constraints
+ Processing objective function
+ Processing constraints
+ Calling SDPT3-4


>> optimize(F = [S >= 0; trace(S) == 1], target = -trace(X * S), setting = sdpsettings('solver', 'sdpt3', 'showprogress', 1, 'removeequalities', 1, 'dualize', 0))
+ Solver chosen : SDPT3-4
+ Converting to real constraints
+ Processing objective function
+ Processing constraints
+ Solving equalities
+ Converting problem to new basis
+ Calling SDPT3-4

 num. of constraints =  8
 dim. of sdp    var  =  6,   num. of sdp  blk  =  1
 
 
 
 >> optimize(F = [S >= 0; trace(S) == 1], target = -trace(X * S), setting = sdpsettings('solver', 'sdpt3', 'dualize', 1))

 num. of constraints =  1
 dim. of sdp    var  =  6,   num. of sdp  blk  =  1



% CORRELATION MATRIX
corr = sdpvar(3,3,'symmetric','real')
F = [corr(1,1)==1; corr(2,2)==1; corr(3,3)==1; corr(1,2) >= 0.67; corr(1,2) <= 0.73; corr(1,3) >= 0.79; corr(1,3) <= 0.81; corr >= 0];
optimize(F, -corr(2,3)); corrMax = double(corr);
optimize(F, corr(2,3)); corrMin = double(corr);
>> F
++++++++++++++++++++++++++++++++++++++
|   ID|                    Constraint|
++++++++++++++++++++++++++++++++++++++
|   #1|       Equality constraint 1x1|
|   #2|       Equality constraint 1x1|
|   #3|       Equality constraint 1x1|
|   #4|   Element-wise inequality 1x1|
|   #5|   Element-wise inequality 1x1|
|   #6|   Element-wise inequality 1x1|
|   #7|   Element-wise inequality 1x1|
|   #8|         Matrix inequality 3x3|
++++++++++++++++++++++++++++++++++++++
>> corrMax
corrMax =

1       0.73       0.79
0.73    1          0.99573
0.79    0.99573    1
>> corrMin
corrMin =

1       0.67       0.79
0.67    1          0.074153
0.79    0.074153   1




